Marangoni driven turbulence in high energy surface melting processes

Experimental observations of high-energy surface melting processes, such as laser welding, have revealed unsteady, often violent, motion of the free surface of the melt pool. Surprisingly, no similar observations have been reported in numerical simulation studies of such flows. Moreover, the published simulation results fail to predict the post-solidification pool shape without adapting non-physical values for input parameters, suggesting the neglect of significant physics in the models employed. The experimentally observed violent flow surface instabilities, scaling analyses for the occurrence of turbulence in Marangoni driven flows, and the fact that in simulations transport coefficients generally have to be increased by an order of magnitude to match experimentally observed pool shapes, suggest the common assumption of laminar flow in the pool may not hold, and that the flow is actually turbulent. Here, we use direct numerical simulations (DNS) to investigate the role of turbulence in laser melting of a steel alloy with surface active elements. Our results reveal the presence of two competing vortices driven by thermocapillary forces towards a local surface tension maximum. The jet away from this location at the free surface, separating the two vortices, is found to be unstable and highly oscillatory, indeed leading to turbulence-like flow in the pool. The resulting additional heat transport, however, is insufficient to account for the observed differences in pool shapes between experiment and simulations.

==> anc/input/0/Am <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.4.1                                 |
|   \\  /    A nd           | Web:      http://www.openfoam.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/

FoamFile
{
    version 2.0;
    format ascii;

    class volVectorField;
    object Am;
}

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

dimensions      [1 1 -2 0 0 -1 0];

internalField   uniform (0 0 0);

boundaryField
{
    walls_patch0
    {
        type            fixedValue;
        value           uniform (0 0 0);
    }
    bottom
    {
        type            fixedValue;
        value           uniform (0 0 0);
    }
    freeSurface
    {
        type            fixedGradient;
        gradient        uniform ( 0 0 0 );
    }
    walls
    {
        type            fixedValue;
        value           uniform (0 0 0);
    }
}


// ************************************************************************* //


==> anc/input/0/C <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM Extend Project: Open source CFD        |
|  \\    /   O peration     | Version:  1.6-ext                               |
|   \\  /    A nd           | Web:      www.extend-project.de                 |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      binary;
    class       volScalarField;
    location    "0";
    object      C;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

dimensions      [ 0 -3 0 0 1 0 0 ];

internalField   uniform 0;

boundaryField
{
    freeSurface
    {
        type            fixedValue;
        value           uniform 0;
    }
    walls_patch0
    {
        type            fixedValue;
        value           uniform 0;
    }
    bottom
    {
        type            fixedValue;
        value           uniform 0;
    }


}


// ************************************************************************* //


==> anc/input/0/T <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.5                                   |
|   \\  /    A nd           | Web:      http://www.OpenFOAM.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       volScalarField;
    location    "0";
    object      T;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

dimensions      [0 0 0 1 0 0 0];

internalField   uniform 298; 

boundaryField
{
    walls_patch0
    {
        type            zeroGradient;
    }
    bottom
    {
        type            zeroGradient;
    }
    freeSurface
    {
        type            groovyBC;
        value           uniform 298;
        valueExpression "298";
        /*gradientExpression "(heatFlux - qconv - qradi)/22.9";*/
        gradientExpression "heatFlux/22.9";
        fractionExpression "0";
        variables (
            "eta=0.13;"
            "rqA=1.4e-3;"
            "rqAsqr=rqA*rqA;"
            "radAsqr=sqr(pos().x)+sqr(pos().y);"
            "heatFlux=(sqrt(radAsqr) < rqA) ? eta*5200.0/(pi*rqAsqr) : 0.0;"
        );
        timelines       (
        );
    }
}


// ************************************************************************* //


==> anc/input/0/U <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.4.1                                 |
|   \\  /    A nd           | Web:      http://www.openfoam.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/

FoamFile
{
    version 2.0;
    format ascii;

    class volVectorField;
    object U;
}

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

dimensions      [0 1 -1 0 0 0 0];

internalField   uniform (0 0 0);

boundaryField
{
    walls_patch0
    {
        type            fixedValue;
        value           uniform (0 0 0);
    }
    bottom
    {
        type            fixedValue;
        value           uniform (0 0 0);
    }
    freeSurface
    {
        /*type            fixedGradient;
        gradient        uniform ( 0 0 0 );*/
        type            groovyBCDirection;
        variables       (  );
        fractionExpression "sqr(normal())";
        gradientExpression "(dsigmadT*Tg/mu)*lf";
        value           uniform ( 0 0 0 );
    }
    walls
    {
        type            fixedValue;
        value           uniform (0 0 0);
    }
}


// ************************************************************************* //


==> anc/input/0/lf <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.5                                   |
|   \\  /    A nd           | Web:      http://www.OpenFOAM.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       volScalarField;
    location    "0";
    object      lf;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

dimensions      [0 0 0 0 0 0 0];

internalField   uniform 0;

boundaryField
{
    walls_patch0
    {
       type             zeroGradient;
    }
    bottom
    {
        type            zeroGradient;
    }
    freeSurface
    {
        type            zeroGradient;
    }
    walls
    {
        type            zeroGradient;
    }
}


// ************************************************************************* //


==> anc/input/0/p <==
/*---------------------------------------------------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.4                                   |
|   \\  /    A nd           | Web:      http://www.openfoam.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/

FoamFile
{
    version         2.0;
    format          ascii;

    root            "";
    case            "";
    instance        "";
    local           "";

    class           volScalarField;
    object          p;
}

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //


dimensions      [1 -1 -2 0 0 0 0];

internalField   uniform 0;

boundaryField
{
    walls_patch0
    {
        type            fixedGradient;
        gradient        uniform 0;
    }
    bottom
    {
        type            fixedGradient;
        gradient        uniform 0;
    }
    freeSurface
    {
        type            fixedValue;
        value           uniform 0;
    }
    walls
    {
        type            fixedGradient;
        gradient        uniform 0;
    }
}


// ************************************************************************* //


==> anc/input/0/p_rgh <==
/*---------------------------------------------------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.4                                   |
|   \\  /    A nd           | Web:      http://www.openfoam.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/

FoamFile
{
    version         2.0;
    format          ascii;

    class           volScalarField;
    object          p_rgh;
}

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //


dimensions      [0 2 -2 0 0 0 0];

internalField   uniform 0;

boundaryField
{
    walls_patch0
    {
        type            fixedGradient;
        gradient        uniform 0;
    }
    bottom
    {
        type            fixedGradient;
        gradient        uniform 0;
    }
    freeSurface
    {
        type            fixedGradient;
        gradient        uniform 0;
    }
    walls
    {
        type            fixedGradient;
        gradient        uniform 0;
    }
}


// ************************************************************************* //


==> anc/input/0/phiE <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.5                                   |
|   \\  /    A nd           | Web:      http://www.OpenFOAM.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       volScalarField;
    location    "0";
    object      phiE;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

dimensions      [1 2 -3 0 0 -1 0];

internalField   uniform 0;

boundaryField
{
    walls_patch0
    {
       type             zeroGradient;
    }
    bottom
    {
        type            zeroGradient;
    }
    freeSurface
    {
        type            fixedValue;
        value           uniform 0;
    }
    walls
    {
        type            zeroGradient;
    }
}


// ************************************************************************* //


==> anc/input/0/sigma <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.5                                   |
|   \\  /    A nd           | Web:      http://www.OpenFOAM.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       volScalarField;
    location    "0";
    object      sigma;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

dimensions      [-1 -3 3 0 0 2 0];

internalField   uniform 0;

boundaryField
{
    walls_patch0
    {
       type             zeroGradient;
    }
    bottom
    {
        type            zeroGradient;
    }
    freeSurface
    {
        type            fixedValue;
        value           uniform 0;
    }
    walls
    {
        type            zeroGradient;
    }
}


// ************************************************************************* //


==> anc/input/boundary <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | foam-extend: Open Source CFD                    |
|  \\    /   O peration     | Version:  3.0                                   |
|   \\  /    A nd           | Web:         http://www.extend-project.de       |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      binary;
    class       polyBoundaryMesh;
    location    "constant/polyMesh";
    object      boundary;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

4
(
    wallsBM
    {
        type            empty;
        nFaces          0;
        startFace       14568132;
    }
    freeSurface
    {
        type            wall;
        nFaces          49952;
        startFace       14568132;
    }
    bottom
    {
        type            patch;
        nFaces          5024;
        startFace       14618084;
    }
    walls_patch0
    {
        type            wall;
        nFaces          12800;
        startFace       14623108;
    }
)

// ************************************************************************* //


==> anc/input/buildMesh.sh <==
#!/bin/bash

blockMesh
snappyHexMesh -overwrite
cp boundary ./constant/polyMesh/



==> anc/input/constant/elementProperties <==
/*---------------------------------------------------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.3                                   |
|   \\  /    A nd           | Web:      http://www.openfoam.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/

FoamFile
{
    version         2.0;
    format          ascii;

    class           dictionary;
    object          concentrationProperties;
}

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

// Initial concentration of oxygen (% wt)
a_O_0            a_O_0 [0 0 0 0 0 0 0] 0e-4; 

// Initial concentration of sulfur (% wt)
a_S_0            a_S_0 [0 0 0 0 0 0 0] 150e-4; 

// Rate of increase of oxygen concentration (% wt / s)
M_O              M_O [0 0 -1 0 0 0 0] 0;

A_O              A_O [0 0 0 0 0 0 0] 5e-4;
dsigmadT0        dsigmadT0 [1 0 -2 -1 0 0 0] 5e-4;

// Universal gas constant (J/kg.mole.K)
R                R [0 2 -2 -1 0 0 0] 8314.3;

// Surface excess at saturation (kg mole/m2)
Ss_O             Ss_O [1 -2 0 0 0 0 0] 2.03e-8;

// k1_O (dimLess)
k1_O             k1_O [0 0 0 0 0 0 0] 1.38e-2;

// entropy of segregation (J/kg)
DH_O             DH_O [0 2 -2 0 0 0 0] -1.46e+8;

// Surface excess at saturation (kg mole/m2)
Ss_S             Ss_S [1 -2 0 0 0 0 0] 1.3e-8;

// k1_S (dimLess)
k1_S             k1_S [0 0 0 0 0 0 0] 3.18e-3;

// entropy of segregation (J/kg)
DH_S             DH_S [0 2 -2 0 0 0 0] -1.66e+8;


// ************************************************************************* //

                  


==> anc/input/constant/g <==
/*---------------------------------------------------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.4                                   |
|   \\  /    A nd           | Web:      http://www.openfoam.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/

FoamFile
{
    version         2.0;
    format          ascii;

    root            "";
    case            "";
    instance        "";
    local           "";

    class           dictionary;
    object          environmentalProperties;
}

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

dimensions [0 1 -2 0 0 0 0];
value      (0 0 9.81);

// ************************************************************************* //


==> anc/input/constant/polyMesh/blockMeshDict <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.0.0                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    object      blockMeshDict;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

convertToMeters 5;

vertices        
(
    (-3 -3 0)   //0
    (3 -3 0)    //1
    (3 3 0)     //2
    (-3 3 0)    //3
    (-3 -3 3)   //4
    (3 -3 3)    //5
    (3 3 3)     //6
    (-3 3 3)    //7
);

blocks          
(
    //hex (0 1 2 3 4 5 6 7) (80 80 40) simpleGrading (-0.1 -0.1 0.1)
    hex (0 1 2 3 4 5 6 7) (80 80 40) simpleGrading (1 1 1)
);

edges           
(
);

/*boundary*/
patches
(
    wall wallsBM
    (
        (3 7 6 2)
        (0 4 7 3)
        (1 2 6 5)
        (0 1 5 4)
    )

    wall freeSurface
    (
        (0 3 2 1)
    )

    patch bottom
    (
        (4 5 6 7)
    )
);

mergePatchPairs
(
);

// ************************************************************************* //


==> anc/input/constant/polyMesh/boundary <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | foam-extend: Open Source CFD                    |
|  \\    /   O peration     | Version:  3.0                                   |
|   \\  /    A nd           | Web:         http://www.extend-project.de       |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      binary;
    class       polyBoundaryMesh;
    location    "constant/polyMesh";
    object      boundary;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

4
(
    wallsBM
    {
        type            empty;
        nFaces          0;
        startFace       14568132;
    }
    freeSurface
    {
        type            wall;
        nFaces          49952;
        startFace       14568132;
    }
    bottom
    {
        type            patch;
        nFaces          5024;
        startFace       14618084;
    }
    walls_patch0
    {
        type            wall;
        nFaces          12800;
        startFace       14623108;
    }
)

// ************************************************************************* //


==> anc/input/constant/transportProperties <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.5                                   |
|   \\  /    A nd           | Web:      http://www.OpenFOAM.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    object      transportProperties;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

    constantMu  true;
    constantKt  true;
    nu              nu [0 2 -1 0 0 0 0] 7.4e-7;
    rho0            rho [1 -3 0 0 0 0 0] 8100.0;
    cps             Cps [0 2 -2 -1 0 0 0] 680;
    cpl             Cpl [0 2 -2 -1 0 0 0] 680;
    ks              ks [1 1 -3 -1 0 0 0] 22.9;
    kl              kl [1 1 -3 -1 0 0 0] 22.9;
    beta_T          beta [0 0 0 -1 0 0 0] 0;
	sigmae          sigmae [-1 -3 3 0 0 2 0] 0;
    C               C [1 -3 -1 0 0 0 0] 1e+6;
    qsmall          qsmall [0 0 0 0 0 0 0] 1e-3;
    T0              T0 [0 0 0 1 0 0 0] 1615;
    L latentHeat [0 2 -2 0 0 0 0] 2.508e+5;
    Ts Ts [0 0 0 1 0 0 0] 1615;
    Tl Tl [0 0 0 1 0 0 0] 1620;

    perm            perm [1 1 -2 0 0 -2 0] 1.26e-6;
    sigma           sigma [1 0 -2 0 0 0 0] 1.7;

    DAB             DAB [0 2 -1 0 0 0 0] 0;

    Prt             Prt [0 0 0 0 0 0 0] 0.4;

    transportModel  Newtonian;

// ************************************************************************* //


==> anc/input/system/controlDict <==
/*---------------------------------------------------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  1.4                                   |
|   \\  /    A nd           | Web:      http://www.openfoam.org               |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/

FoamFile
{
    version         2.0;
    format          ascii;

    root            "";
    case            "";
    instance        "";
    local           "";

    class           dictionary;
    object          controlDict;
}

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

libs            ("libgroovyBC.so");

application     breed2;

startFrom       latestTime;

startTime       0.55;

stopAt          endTime;

endTime         1;

deltaT          5e-4;

writeControl    adjustableRunTime;

writeInterval   5e-3;

purgeWrite      0;

writeFormat     binary;

writePrecision  12;

writeCompression compressed;

timeFormat      general;

timePrecision   7;

runTimeModifiable no;

adjustTimeStep  yes;

maxCo           0.33;
maxDeltaT       5e-4;

functions
{
    probes
    {
        type            probes;
        functionObjectLibs ("libsampling.so");
        outputControl   timeStep;
        outputInterval  5;
        probeLocations
        (
            ( 0 0 0.0001 )
            ( 0 0 0.0003 )
            ( 0 0 0.001 )
            ( 0 0 0.002 )
            ( 0.0005 0 0.0001 )
            ( 0.0005 0 0.0003 )
            ( 0.0005 0 0.001 )
            ( 0.0005 0 0.002 )
            ( 0.001 0 0.0001 )
            ( 0.001 0 0.0003 )
            ( 0.001 0 0.001 )
            ( 0.001 0 0.002 )
            ( 0 0.0005 0.0001 )
            ( 0 0.0005 0.0003 )
            ( 0 0.0005 0.001 )
            ( 0 0.0005 0.002 )
            ( 0 0.001 0.0001 )
            ( 0 0.001 0.0003 )
            ( 0 0.001 0.001 )
            ( 0 0.001 0.002 )
            ( 0 0.002 0.0001 )
            ( 0 0.002 0.0003 )
            ( 0 0.002 0.001 )
        );
        fields
        (
            p
            T
            U
        );
    }


    cuttingPlane
    {
        type            surfaces;
        functionObjectLibs ("libsampling.so");
        //outputControl   outputTime;
        outputControl   timeStep;
        outputInterval  200;

        surfaceFormat   ensight;
        fields          ( U T );

        interpolationScheme cellPoint;

        // optionally define extra controls for the output formats
        formatOptions
        {
            format binary;
            ensight
            {
                format  binary;
            }
        }

        surfaces
        (
            diag1
            {
                type            cuttingPlane;
                planeType       pointAndNormal;
                pointAndNormalDict
                {
                    basePoint       (0 0 1e-3);
                    normalVector    (-1 1 0);
                }
                interpolate     true;
            }
            diag2
            {
                type            cuttingPlane;
                planeType       pointAndNormal;
                pointAndNormalDict
                {
                    basePoint       (0 0 1e-3);
                    normalVector    (1 1 0);
                }
                interpolate     true;
            }
        );
    }


    freeSurface
    {   
        type            surfaces;
        functionObjectLibs ("libsampling.so");  
        outputControl   timeStep;
        outputInterval  200; 
        surfaceFormat   ensight;
        formatOptions
        {
            ensight
            {
                format  binary;
            }
        }

        fields
        (   
            U
            T
            p
        );  
        surfaces
        (   
            freeSurface
            {   
                type        patch;
                patches     (freeSurface);
                triangulate false;
            }   
        );  
        interpolationScheme cell;
    }
}



// ************************************************************************* //


==> anc/input/system/createPatchDict <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.1.x                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    object      createPatchDict;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

// This application/dictionary controls:
// - optional: create new patches from boundary faces (either given as
//   a set of patches or as a faceSet)
// - always: order faces on coupled patches such that they are opposite. This
//   is done for all coupled faces, not just for any patches created.
// - optional: synchronise points on coupled patches.

// 1. Create cyclic:
// - specify where the faces should come from
// - specify the type of cyclic. If a rotational specify the rotationAxis
//   and centre to make matching easier
// - always create both halves in one invocation with correct 'neighbourPatch'
//   setting.
// - optionally pointSync true to guarantee points to line up.

// 2. Correct incorrect cyclic:
// This will usually fail upon loading:
//  "face 0 area does not match neighbour 2 by 0.0100005%"
//  " -- possible face ordering problem."
// - in polyMesh/boundary file:
//      - loosen matchTolerance of all cyclics to get case to load
//      - or change patch type from 'cyclic' to 'patch'
//        and regenerate cyclic as above

// Do a synchronisation of coupled points after creation of any patches.
// Note: this does not work with points that are on multiple coupled patches
//       with transformations (i.e. cyclics).
pointSync false;

// Patches to create.
patches
(

);

// ************************************************************************* //


==> anc/input/system/cuttingPlane <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.0.0                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/

cuttingPlane
{
    type            surfaces;
    functionObjectLibs ("libsampling.so");
    //outputControl   outputTime;
    outputControl   timeStep;
    outputInterval  30;

    surfaceFormat   ensight;
    fields          ( U T alpha1);

    interpolationScheme cellPoint;

    // optionally define extra controls for the output formats
    formatOptions
    {
        ensight
        {
            format  binary;
        }
    }

    surfaces
    (
        zNormal
        {
            type            cuttingPlane;
            planeType       pointAndNormal;
            pointAndNormalDict
            {
                basePoint       (0 0 -1e-5);
                normalVector    (0 0 1);
            }
            interpolate     true;
        }
        xNormal
        {
            type            cuttingPlane;
            planeType       pointAndNormal;
            pointAndNormalDict
            {
                basePoint       (0 0 0);
                normalVector    (1 0 0);
            }
            interpolate     true;
        }
        diag1
        {
            type            cuttingPlane;
            planeType       pointAndNormal;
            pointAndNormalDict
            {
                basePoint       (0 0 0);
                normalVector    (1 0 1);
            }
            interpolate     true;
        }

        /*diag2
        {
            type            cuttingPlane;
            planeType       pointAndNormal;
            pointAndNormalDict
            {
                basePoint       (0 0 0);
                normalVector    (-1 0 1);
            }
            interpolate     true;
        }*/

        yNormal0
        {
            type            cuttingPlane;
            planeType       pointAndNormal;
            pointAndNormalDict
            {
                basePoint       (0 0.005 0);
                normalVector    (0 1 0);
            }
            interpolate     true;
        }
    
    );
}


// ************************************************************************* //


==> anc/input/system/decomposeParDict <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.0.0                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    location    "system";
    object      decomposeParDict;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

numberOfSubdomains  24;

method              scotch;

//- Keep owner and neighbour on same processor for faces in zones:
//preserveFaceZones (f1);

// Face zones which need to be present on all CPUs in its entirety
// globalFaceZones (ggiInside ggiOutside);

//- Keep owner and neighbour on same processor for faces in patches:
//  (makes sense only for cyclic patches)
//preservePatches (cyclic_left_right);

// The processor can be -1 (the decompositionMethod chooses the processor
// for a good load balance) or explicitly provided (upsets balance).
//singleProcessorFaceSets ((f1 0));


simpleCoeffs
{
    n               ( 4 4 1 );
    delta           0.001;
}

hierarchicalCoeffs
{
    n               ( 1 1 1 );
    delta           0.001;
    order           xyz;
}

manualCoeffs
{
    dataFile        "";
}

distributed         no;

roots               ( );


// ************************************************************************* //


==> anc/input/system/fvSchemes <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.0.0                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    location    "system";
    object      fvSchemes;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

ddtSchemes
{
    default         backward;
}

gradSchemes
{
    default         Gauss linear;
}

divSchemes
{
    default         none;
    div(phi,U)      Gauss limitedLinearV 1;
    div(phi,T)      Gauss limitedLinear 1;

    div(ns)         Gauss linear;

    div(B)          Gauss linear;
    div((interpolate(((lf*Cpl)+((1-lf)*Cps)))*phi),T) Gauss limitedLinear 1;
    div((nuEff*dev(T(grad(U))))) Gauss linear;
}

laplacianSchemes
{
    default         Gauss linear corrected;
}

interpolationSchemes
{
    default         linear;
}

snGradSchemes
{
    default         corrected;
}

fluxRequired
{
    default         no;
    p_rgh;
    pcorr;
    alpha1;
}


// ************************************************************************* //


==> anc/input/system/fvSolution <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.0.0                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    location    "system";
    object      fvSolution;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

solvers
{
    cellDisplacement
    {
        solver          ICCG;
        preconditioner  DIC;
        tolerance       1e-7;
        relTol          0;
    }

    cellMotionU
    {
        /*solver          ICCG;
        preconditioner  DIC;
        tolerance       1e-9;
        relTol          0;*/
        solver          GAMG;
        smoother        GaussSeidel;
        nCellsInCoarsestLevel 500;
        cacheAgglomeration false;
        mergeLevels     1;
        agglomerator    faceAreaPair;

        preconditioner  none;
        tolerance       1e-7;
        relTol          0;
    }
    pcorr
    {
        solver           PCG;
        preconditioner   DIC;
        tolerance        1e-4;
        relTol           0;
        maxIter          50;
    };

    p_rgh
    {
        solver          GAMG;
        agglomerator    faceAreaPair;
        smoother        GaussSeidel;
        nCellsInCoarsestLevel 500;
        cacheAgglomeration false;
        maxIter         50;
        mergeLevels     1;
        tolerance       1e-06;
        relTol          1e-4;
    }
    p_rghFinal
    {
        $p_rgh;
        relTol          0;
    }

    p
    {
        $p_rgh;

        tolerance       1e-6;
        relTol          1e-4;
    }

    "(T|TFinal)"
    {
        solver          PBiCG;
        preconditioner  DILU;
        tolerance       1e-8;
        relTol          1e-8;
    };

    "(U|UFinal)"
    {
        solver          PBiCG;
        preconditioner  diagonal;
        tolerance       1e-8;
        relTol          1e-8;
    }
    Cs
    {
        solver          PBiCG;
        preconditioner  diagonal;
        tolerance       1e-8;
        relTol          1e-8;
    }

    "(phiE|phiEFinal|Am)"
    {
        $p;
    };
}

PISO
{
    nCorrectors     2;
    LfConverge   1e-3;
    nOuterCorrectors 5;//15;
    nNonOrthogonalCorrectors 0;
    ddtPhiCorr      yes;
}

PIMPLE
{
    momentumPredictor yes;
    nCorrectors     1;
    nOuterCorrectors 5;
    nNonOrthogonalCorrectors 0;
    pRefPoint       (0 0 0);
    pRefValue       0;
}

relaxationFactors
{
}

// ************************************************************************* //


==> anc/input/system/mapFieldsDict <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.1.x                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    object      mapFieldsDict;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

// List of pairs of source/target patches for mapping
patchMap
(

);

// List of target patches cutting the source domain (these need to be
// handled specially e.g. interpolated from internal values)
cuttingPatches
(
);

// ************************************************************************* //


==> anc/input/system/refineMeshDict <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.1.x                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    object      refineMeshDict;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

// Cells to refine; name of cell set
set c0;

// Type of coordinate system:
// - global : coordinate system same for every cell. Usually aligned with
//   x,y,z axis. Specify in globalCoeffs section below.
// - patchLocal : coordinate system different for every cell. Specify in
//   patchLocalCoeffs section below.
coordinateSystem global;
//coordinateSystem patchLocal;

// .. and its coefficients. x,y in this case. (normal direction is calculated
// as tan1^tan2)
globalCoeffs
{
    tan1 (1 0 0);
    tan2 (0 1 0);
}

patchLocalCoeffs
{
    patch outside;  // Normal direction is facenormal of zero'th face of patch
    tan1 (1 0 0);
}

// List of directions to refine
directions
(
    tan1
    tan2
    normal
);

// Whether to use hex topology. This will
// - if patchLocal: all cells on selected patch should be hex
// - split all hexes in 2x2x2 through the middle of edges.
useHexTopology  true;

// Cut purely geometric (will cut hexes through vertices) or take topology
// into account. Incompatible with useHexTopology
geometricCut    false;

// Write meshes from intermediate steps
writeMesh       false;

// ************************************************************************* //


==> anc/input/system/sampleDict <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.1.x                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    object      sampleDict;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

// Set output format : choice of
//      xmgr
//      jplot
//      gnuplot
//      raw
//      vtk
//      csv
setFormat raw;

// Surface output format. Choice of
//      null        : suppress output
//      ensight     : Ensight Gold format, one field per case file
//      foamFile    : separate points, faces and values file
//      dx          : DX scalar or vector format
//      vtk         : VTK ascii format
//      raw         : x y z value format for use with e.g. gnuplot 'splot'.
//
// Note:
// other formats such as obj, stl, etc can also be written (by proxy)
// but without any values!
surfaceFormat ensight;

// optionally define extra controls for the output formats
formatOptions
{
    ensight
    {
        format  binary;
    }
}

// interpolationScheme. choice of
//      cell          : use cell-centre value only; constant over cells (default)
//      cellPoint     : use cell-centre and vertex values
//      cellPointFace : use cell-centre, vertex and face values.
//      pointMVC      : use point values only (Mean Value Coordinates)
//      cellPatchConstrained : use cell-centre except on boundary faces where
//        it uses the boundary value. For use with e.g. patchCloudSet.
// 1] vertex values determined from neighbouring cell-centre values
// 2] face values determined using the current face interpolation scheme
//    for the field (linear, gamma, etc.)
interpolationScheme cell;

// Fields to sample.
fields
(
    U
    T
    wallShearStress
);

// Set sampling definition: choice of
//      uniform             evenly distributed points on line
//      face                one point per face intersection
//      midPoint            one point per cell, inbetween two face intersections
//      midPointAndFace     combination of face and midPoint
//
//      polyLine            specified points, not nessecary on line, uses
//                          tracking
//      cloud               specified points, uses findCell
//      triSurfaceMeshPointSet  points of triSurface
//
// axis: how to write point coordinate. Choice of
// - x/y/z: x/y/z coordinate only
// - xyz: three columns
//  (probably does not make sense for anything but raw)
// - distance: distance from start of sampling line (if uses line) or
//             distance from first specified sampling point
//
// type specific:
//      uniform, face, midPoint, midPointAndFace : start and end coordinate
//      uniform: extra number of sampling points
//      polyLine, cloud: list of coordinates
//      patchCloud: list of coordinates and set of patches to look for nearest
sets
(
);


// Surface sampling definition
//
// 1] patches are not triangulated by default
// 2] planes are always triangulated
// 3] iso-surfaces are always triangulated
surfaces
(
    freeSurface
    {
        type            patch;
        patches         (freeSurface);
    }
);


// *********************************************************************** //


==> anc/input/system/setFieldsDict <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox           |
|  \\    /   O peration     | Version:  2.0.0                                 |
|   \\  /    A nd           | Web:      www.OpenFOAM.org                      |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    location    "system";
    object      setFieldsDict;
}
// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

defaultFieldValues
(
    volScalarFieldValue alpha1 0
    volScalarFieldValue lf 1
);

regions
(
    boxToCell
    {
        box (-0.015 0 -0.015) (0.015 0.005 0.015);

        fieldValues
        (
            volScalarFieldValue alpha1 1
            volScalarFieldValue lf 0
        );
    }
);


// ************************************************************************* //


==> anc/input/system/snappyHexMeshDict <==
/*--------------------------------*- C++ -*----------------------------------*\
| =========                 |                                                 |
| \\      /  F ield         | foam-extend: Open Source CFD                    |
|  \\    /   O peration     | Version:     3.0                                |
|   \\  /    A nd           | Web:         http://www.extend-project.de       |
|    \\/     M anipulation  |                                                 |
\*---------------------------------------------------------------------------*/
FoamFile
{
    version     2.0;
    format      ascii;
    class       dictionary;
    object      snappyHexMeshDict;
}

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

// Which of the steps to run
castellatedMesh true;
snap            false;
addLayers       false;


// Geometry. Definition of all surfaces. All surfaces are of class
// searchableSurface.
// Surfaces are used
// - to specify refinement for any mesh cell intersecting it
// - to specify refinement for any mesh cell inside/outside/near
// - to 'snap' the mesh boundary to the surface
geometry
{
    cyl15c.stl
    {
        type triSurfaceMesh;
        name walls;
    }

    poolBox
    {
        type searchableCylinder; //searchableBox;
        /*min (-5 -5 45);
        max (5 5 50);*/
        point1 (0 0 0);
        point2 (0 0 5);
        radius 5.5;
    }

    solidBox
    {
        type searchableBox;
        min (-100 -100 0);
        max (100 100 100);
    }
};



// Settings for the castellatedMesh generation.
castellatedMeshControls
{

    // Refinement parameters
    // ~~~~~~~~~~~~~~~~~~~~~

    // If local number of cells is >= maxLocalCells on any processor
    // switches from from refinement followed by balancing
    // (current method) to (weighted) balancing before refinement.
    maxLocalCells 3500000;

    // Overall cell limit (approximately). Refinement will stop immediately
    // upon reaching this number so a refinement level might not complete.
    // Note that this is the number of cells before removing the part which
    // is not 'visible' from the keepPoint. The final number of cells might
    // actually be a lot less.
    maxGlobalCells 3500000;

    // The surface refinement loop might spend lots of iterations refining just
    // a few cells. This setting will cause refinement to stop if <=
    // minimumRefine are selected for refinement. Note: it will at least do one
    // iteration (unless the number of cells to refine is 0)
    minRefinementCells 100;

    // Number of buffer layers between different levels.
    // 1 means normal 2:1 refinement restriction, larger means slower
    // refinement.
    nCellsBetweenLevels 6;



    // Explicit feature edge refinement
    // ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

    // Specifies a level for any cell intersected by its edges.
    // This is a featureEdgeMesh, read from constant/triSurface for now.
    features ();



    // Surface based refinement
    // ~~~~~~~~~~~~~~~~~~~~~~~~

    // Specifies two levels for every surface. The first is the minimum level,
    // every cell intersecting a surface gets refined up to the minimum level.
    // The second level is the maximum level. Cells that 'see' multiple
    // intersections where the intersections make an
    // angle > resolveFeatureAngle get refined up to the maximum level.

    refinementSurfaces
    {
        //This is necessary to clip mesh at the STL surface
        walls
        {
            // Surface-wise min and max refinement level
            level (0 0);
        }
     }

    // Resolve sharp angles on fridges
    resolveFeatureAngle 30;


    // Region-wise refinement
    // ~~~~~~~~~~~~~~~~~~~~~~

    // Specifies refinement level for cells in relation to a surface. One of
    // three modes
    // - distance. 'levels' specifies per distance to the surface the
    //   wanted refinement level. The distances need to be specified in
    //   descending order.
    // - inside. 'levels' is only one entry and only the level is used. All
    //   cells inside the surface get refined up to the level. The surface
    //   needs to be closed for this to be possible.
    // - outside. Same but cells outside.

    refinementRegions
    {
        poolBox
        {
            mode inside;
            levels ((1.0 4));
        }
    }

    // Mesh selection
    // ~~~~~~~~~~~~~~

    // After refinement patches get added for all refinementSurfaces and
    // all cells intersecting the surfaces get put into these patches. The
    // section reachable from the locationInMesh is kept.
    // NOTE: This point should never be on a face, always inside a cell, even
    // after refinement.
//        locationInMesh (0 0 25e-4);
      locationInMesh (0 0 7);
 
    // Whether any faceZones (as specified in the refinementSurfaces)
    // are only on the boundary of corresponding cellZones or also allow
    // free-standing zone faces. Not used if there are no faceZones.
    allowFreeStandingZoneFaces true;
}



// Settings for the snapping.
snapControls
{
    //- Number of patch smoothing iterations before finding correspondence
    //  to surface
    nSmoothPatch 3;

    //- Relative distance for points to be attracted by surface feature point
    //  or edge. True distance is this factor times local
    //  maximum edge length.
    tolerance 4.0;

    //- Number of mesh displacement relaxation iterations.
    nSolveIter 30;

    //- Maximum number of snapping relaxation iterations. Should stop
    //  before upon reaching a correct mesh.
    nRelaxIter 5;
}



// Settings for the layer addition.
addLayersControls
{
    // Are the thickness parameters below relative to the undistorted
    // size of the refined cell outside layer (true) or absolute sizes (false).
    relativeSizes true;

    // Per final patch (so not geometry!) the layer information
    layers
    {
        walls
        {
            nSurfaceLayers 0;
        }
    };

    // Expansion factor for layer mesh
    expansionRatio 1.3;

    //- Wanted thickness of final added cell layer. If multiple layers
    //  is the
    //  thickness of the layer furthest away from the wall.
    //  Relative to undistorted size of cell outside layer.
    //  is the thickness of the layer furthest away from the wall.
    //  See relativeSizes parameter.
    finalLayerThickness 0.7;

    //- Minimum thickness of cell layer. If for any reason layer
    //  cannot be above minThickness do not add layer.
    //  Relative to undistorted size of cell outside layer.
    //  See relativeSizes parameter.
    minThickness 0.25;

    //- If points get not extruded do nGrow layers of connected faces that are
    //  also not grown. This helps convergence of the layer addition process
    //  close to features.
    // Note: changed(corrected) w.r.t 17x! (didn't do anything in 17x)
    nGrow 0;

    // Advanced settings

    //- When not to extrude surface. 0 is flat surface, 90 is when two faces
    //  make straight angle.
    featureAngle 60;

    //- Maximum number of snapping relaxation iterations. Should stop
    //  before upon reaching a correct mesh.
    nRelaxIter 5;

    // Number of smoothing iterations of surface normals
    nSmoothSurfaceNormals 1;

    // Number of smoothing iterations of interior mesh movement direction
    nSmoothNormals 3;

    // Smooth layer thickness over surface patches
    nSmoothThickness 10;

    // Stop layer growth on highly warped cells
    maxFaceThicknessRatio 0.5;

    // Reduce layer growth where ratio thickness to medial
    // distance is large
    maxThicknessToMedialRatio 0.3;

    // Angle used to pick up medial axis points
    // Note: changed(corrected) w.r.t 16x! 90 degrees corresponds to 130 in 16x.
    minMedianAxisAngle 90;

    // Create buffer region for new layer terminations
    nBufferCellsNoExtrude 0;


    // Overall max number of layer addition iterations. The mesher will exit
    // if it reaches this number of iterations; possibly with an illegal
    // mesh.
    nLayerIter 50;
}



// Generic mesh quality settings. At any undoable phase these determine
// where to undo.
meshQualityControls
{
    //- Maximum non-orthogonality allowed. Set to 180 to disable.
    maxNonOrtho 65;

    //- Max skewness allowed. Set to <0 to disable.
    maxBoundarySkewness 20;
    maxInternalSkewness 4;

    //- Max concaveness allowed. Is angle (in degrees) below which concavity
    //  is allowed. 0 is straight face, <0 would be convex face.
    //  Set to 180 to disable.
    maxConcave 80;

    //- Minimum pyramid volume. Is absolute volume of cell pyramid.
    //  Set to a sensible fraction of the smallest cell volume expected.
    //  Set to very negative number (e.g. -1E30) to disable.
    minVol 1e-18;

    //- Minimum quality of the tet formed by the face-centre
    //  and variable base point minimum decomposition triangles and
    //  the cell centre.  Set to very negative number (e.g. -1E30) to
    //  disable.
    //     <0 = inside out tet,
    //      0 = flat tet
    //      1 = regular tet
    minTetQuality 1e-30;

    //- Minimum face area. Set to <0 to disable.
    minArea -1;

    //- Minimum face twist. Set to <-1 to disable. dot product of face normal
    //- and face centre triangles normal
    minTwist 0.05;

    //- minimum normalised cell determinant
    //- 1 = hex, <= 0 = folded or flattened illegal cell
    minDeterminant 0.1;

    //- minFaceWeight (0 -> 0.5)
    minFaceWeight 0.05;

    //- minVolRatio (0 -> 1)
    minVolRatio 0.01;

    //must be >0 for Fluent compatibility
    minTriangleTwist -1;


    // Advanced

    //- Number of error distribution iterations
    nSmoothScale 4;
    //- amount to scale back displacement at error points
    errorReduction 0.75;
}


// Advanced

// Flags for optional output
// 0 : only write final meshes
// 1 : write intermediate meshes
// 2 : write volScalarField with cellLevel for postprocessing
// 4 : write current intersections as .obj files
debug 0;


// Merge tolerance. Is fraction of overall bounding box of initial mesh.
// Note: the write tolerance needs to be higher than this.
mergeTolerance 1e-6;


// ************************************************************************* //



==> anc/solver/EM.H <==
// Electromagnetics

    // Calculate magnetic field          
    B= fvc::curl(Am);
    Info << "Laplace equation residual error: " << fvc::domainIntegrate(fvc::div(B)) << endl;


for (int bcorr=0; bcorr<1; bcorr++) 
{
    // compute potential field phiE corresponding to applied current
    fvScalarMatrix phiEEqn
    (
       fvm::laplacian(sigma,phiE)
    );
    phiEEqn.solve();

    fvVectorMatrix AmEqn
    (
        fvm::laplacian(Am) 
      ==
        sigma * perm * fvc::grad(phiE)
    );
    AmEqn.solve();
    Info << "Am min/max: " << min(Am) << " / " << max(Am) << endl;
    // Calculate magnetic field          
    B= fvc::curl(Am);
    Info << "B min/max: " << min(B) << " / " << max(B) << endl;
    Info << "Laplace equation residual error: " << fvc::domainIntegrate(fvc::div(B)) << endl;
}

J = - sigma * fvc::grad(phiE);
Fb = -sigma/rho0*(fvc::grad(phiE) ^ B);


==> anc/solver/Make/files <==
weldFoam.C

EXE = $(FOAM_USER_APPBIN)/weldFoam


==> anc/solver/Make/options <==
EXE_INC = \
    -I$(LIB_SRC)/finiteVolume/lnInclude

EXE_LIBS = -lfiniteVolume


==> anc/solver/TEqn.H <==
// variables for convergence monitoring
int loopcount = 0;
scalar conv = 1;

// read subcycle settings from PISO-subdict
label LfMaxIter = 10; //(readLabel(pimple.lookup("LfMaxIter")));
scalar LfConverge (readScalar (mesh.solutionDict().subDict("PISO").lookup("LfConverge")));

while (conv > LfConverge) {

    loopcount++;
    maxloop = max(loopcount, maxloop); // has to be declared outside time loop to keep value

    volScalarField lfold = lf; // previous subcycle value

    // source term variables
    dimensionedScalar dFdT = 1 / (Tl - Ts); // depends on nature of update equation, not generally constant
    volScalarField invF = lfold * (Tl - Ts) + Ts; // invF returns liquid fraction for a given Temperature

    //update thermal transport properties if kl != ks
    if (!constKt)
    {
        //Mills, Keane
        Info << "Update kT" << endl;
        dimensionedScalar keff298 = ks;
        dimensionedScalar ks_switch ("ks_switch", dimensionSet(0,0,0,1,0,0,0), 1060.0);
        dimensionedScalar T298("T298", dimensionSet(0,0,0,1,0,0,0), 298.0);
        dimensionedScalar T775("T775", dimensionSet(0,0,0,1,0,0,0), 775.0);
        dimensionedScalar T1073("T1073", dimensionSet(0,0,0,1,0,0,0), 1073.0);
        dimensionedScalar kbase ("kbase", dimensionSet(1,1,-3,-1,0,0,0), 25.0);
        dimensionedScalar kfactor ("kfactor", dimensionSet(1,1,-3,-2,0,0,0), 0.013);
        
        volScalarField ks_T = (keff298 + (T-T298)/T775 * (kbase - keff298)) * pos(ks_switch - T) + (kbase + kfactor * (T - T1073)) * pos(T - ks_switch);
        // linear interpolation for kT
        kT = ks_T * (1.0 - lf) + kl * lf;
    } else {
        kT = ks * (1.0 - lf) + kl * lf;
    }
    
    kT.correctBoundaryConditions();
    T.correctBoundaryConditions();

    volScalarField Cp = lf * Cpl + (1-lf) * Cps;
    surfaceScalarField phiCp = fvc::interpolate(Cp) * phi;
    volScalarField dH = L * pos(Tl - T) * pos(T - Ts);

    // two source term contributions, limited to mushy zone temperatures
    Sp = - dH/runTime.deltaT() * dFdT;
    Sc = dH/runTime.deltaT() * (lfPRELOOP - lf + dFdT * invF);

    fvScalarMatrix TEqn
    (
        fvm::ddt(Cp, T)
      + fvm::div(phiCp, T)
      - fvm::laplacian(kT/rho0,T)
      - fvm::Sp(Sp, T) // latent heat 1: implicit
     ==
        Sc // latent heat 2: explicit
    );

    solve ( TEqn );

    // liquid fraction correction, convergence criterion
    conv = -1;
    lf = (lfold + (dFdT*(T-invF)));
    lf = max(lf,scalar(0));;
    lf = min(scalar(1),lf);
    conv = max(mag((lf-lfold)/(lfold+scalar(1e-3)))).value();

    if (loopcount > LfMaxIter) break;
    Info << "\tloopcount: " << loopcount << ", \tRESIDUAL: " << conv << endl;
}
Info << "\t" << loopcount << " temperature subcycles (max: " << maxloop << "). Final residual: " << conv << endl;
Info << "Min / Max T: " << min(T) << " / " << max(T) << endl;

//update auxillary fields
Tg == fvc::grad(T);
rhok = 1.0 - beta_T*(T-T0);

//Update surface tension gradient
volScalarField Kseg_S = k1_S*Foam::exp(-DH_S/(R*T));
volScalarField Kseg_O = k1_O*Foam::exp(-DH_O/(R*T));
dsigmadT = 
    (
        - dsigmadT0 
        - R*Ss_S*Foam::log(1+Kseg_S*a_S) - Kseg_S*a_S*Ss_S*DH_S/((1+Kseg_S*a_S)*T)
        - R*Ss_O*Foam::log(1+Kseg_O*a_O) - Kseg_O*a_O*Ss_O*DH_O/((1+Kseg_O*a_O)*T)
    ) * pos(T-Tl);
dsigmadT.correctBoundaryConditions();

//Update viscosity
if (!constMu)
{
    dimensionedScalar unitmu("unitmu", dimMass/(dimLength*dimTime), 1.0);
    dimensionedScalar unitT("unitT", dimTemperature, 1.0);
    nu = unitmu*exp(-2.396+(7950.0*unitT/(T+unitT)))/(1000.0*rho0) * pos(T - Tl) + nu0 * pos(Tl - T);
    mu = nu * rho0;
    Info << "Min / Max nu: " << min(nu) << " / " << max(nu) << endl;
} else {
    mu = nu * rho0;
}
U.correctBoundaryConditions();


==> anc/solver/createFields.H <==
	// momentum source term 'small' constant
    dimensionedScalar q_small(transportProperties.lookup("qsmall"));

    Info<< "Reading field T\n" << endl;
    volScalarField T
    (
        IOobject
        (
            "T",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

    //store temperature gradient for Marangoni boundary condition
    volVectorField Tg
    (
        IOobject
        (
            "Tg",
            runTime.timeName(),
            mesh,
            IOobject::NO_READ,
            IOobject::NO_WRITE
        ),
        fvc::grad(T)
    );

    Info<< "Reading field PhiE (electric scalar potential)\n" << endl;
    volScalarField phiE
    (
        IOobject
        (
            "phiE",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

	Info<< "Reading field p_rgh\n" << endl;
    volScalarField p_rgh
    (
        IOobject
        (
            "p_rgh",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

    Info<< "Reading field U\n" << endl;
    volVectorField U
    (
        IOobject
        (
            "U",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

#   include "createPhi.H"

//element properties -> Oxygen, dsigmadT
#   include "readElementProperties.H"

	//liquid fraction
    volScalarField lf
    (
        IOobject
        (
            "lf",
            runTime.timeName(),
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );


	// Kinematic density for buoyancy force
    volScalarField rhok
    (
        IOobject
        (
            "rhok",
            runTime.timeName(),
            mesh
        ),
        1.0 - beta_T*(T - T0)
    );


Info<< "Calculating field g.h\n" << endl;
    volScalarField gh("gh", g & mesh.C());
    surfaceScalarField ghf("ghf", g & mesh.Cf());

    volScalarField p
    (
        IOobject
        (
            "p",
            runTime.timeName(),
            mesh,
            IOobject::NO_READ,
            IOobject::AUTO_WRITE
        ),
        p_rgh + rhok*gh
    );

	label pRefCell = 0;
    scalar pRefValue = 0.0;
    setRefCell
    (
        p,
        p_rgh,
        mesh.solutionDict().subDict("PIMPLE"),
        pRefCell,
        pRefValue
    );
    //PhiE refCell
    setRefCell(phiE, mesh.solutionDict().subDict("PISO"), pRefCell, pRefValue);


    if (p_rgh.needReference())
    {
        p += dimensionedScalar
        (
            "p",
            p.dimensions(),
            pRefValue - getRefCellValue(p, pRefCell)
        );
    }

	// thermal conductivity
    volScalarField kT
    (
        IOobject
        (
            "kT",
            runTime.timeName(),
            mesh,
            IOobject::READ_IF_PRESENT,
            IOobject::AUTO_WRITE
        ),
        mesh,
        ks,
        lf.boundaryField().types() //zeroGradient
    );

	// surface tension variation with temperature / marangoni coefficient
    volScalarField dsigmadT 
    (
        IOobject
        (
            "dsigmadT",
            runTime.timeName(),
            mesh,
            IOobject::NO_READ,
            IOobject::AUTO_WRITE
        ),
        mesh,
        -dsigmadT0,
        lf.boundaryField().types() //lf has zerogradient on all boundaries, which is suitable for dsigmadT as well
    );

	// Momentum sink coefficient
    volScalarField A
    (
        IOobject
        (
            "A",
            runTime.timeName(),
            mesh,
            IOobject::NO_READ,
            IOobject::NO_WRITE
        ),
        -C*sqr(1.0-lf)/(pow(lf,3.0)+q_small)/rho0
    );

Info<< "Creating field J\n" << endl;
volVectorField J
(
    IOobject
    (
        "J",
        runTime.timeName(),
        mesh,
        IOobject::NO_READ,
        IOobject::AUTO_WRITE
    ),
    mesh,
    dimensionedVector("J", dimensionSet(0,-2,0,0,0,1,0), Foam::vector(0,0,0))
);

// latent heat source terms (implicit)
    volScalarField Sp
    (
        IOobject
        ( 
            "Sp",
            runTime.timeName(),
            mesh,
            IOobject::NO_READ,
            IOobject::NO_WRITE
        ),
        mesh,
        dimensionedScalar("Sp", dimensionSet(0,2,-3,-1,0,0,0), 0)
    );

// latent heat source terms (explicit)
    volScalarField Sc
    (
        IOobject
        ( 
            "Sc",
            runTime.timeName(), 
            mesh,
            IOobject::NO_READ,
            IOobject::NO_WRITE
        ),
        mesh,
        dimensionedScalar("Sc", dimensionSet(0,2,-3,0,0,0,0), 0)
    );

// magnetic potential - unit V*s/m
    volVectorField Am
    (
        IOobject
        ( 
            "Am",
            runTime.timeName(), 
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

// magnetic flux density
    volVectorField B
    (
        IOobject
        ( 
            "B",
            runTime.timeName(), 
            mesh,
            IOobject::NO_READ,
            IOobject::AUTO_WRITE
        ),
        mesh,
        dimensionedVector("B", dimensionSet(1,0,-2,0,0,-1,0), vector(0,0,0))
    );

// electric conductivity
    volScalarField sigma
    (
        IOobject
        ( 
            "sigma",
            runTime.timeName(), 
            mesh,
            IOobject::MUST_READ,
            IOobject::AUTO_WRITE
        ),
        mesh
    );

// Lorentz force
Info<< "Creating field Fb\n" << endl;
volVectorField Fb
(
    IOobject
    (
        "Fb",
        runTime.timeName(),
        mesh,
        IOobject::NO_READ,
        IOobject::AUTO_WRITE
    ),
    -sigma/rho0*(fvc::grad(phiE) ^ B)
);



==> anc/solver/readElementProperties.H <==
    Info<< "Reading elementProperties\n" << endl;

    IOdictionary elementProperties
    (
        IOobject
        (
            "elementProperties",
            runTime.constant(),
            mesh,
            IOobject::MUST_READ,
            IOobject::NO_WRITE
        )
    );

//      Universal gas constant (J/kg.mole.K)
    dimensionedScalar R
    (
        elementProperties.lookup("R")
    );


//      Initial concentration of oxygen (% wt)
    dimensionedScalar a_O (elementProperties.lookup("a_O_0") );

//      A_O (N/m.K) := activity => dsigmadT0
    dimensionedScalar dsigmadT0 (elementProperties.lookup("dsigmadT0"));

//      Surface excess at saturation (kg mole/m2)
    dimensionedScalar Ss_O (elementProperties.lookup("Ss_O"));

//      k1_O (dimLess)
    dimensionedScalar k1_O (elementProperties.lookup("k1_O"));

//      entropy of segregation (J/kg)
    dimensionedScalar DH_O (elementProperties.lookup("DH_O"));

//     Concentration of sulphur (% wt)
    dimensionedScalar a_S (elementProperties.lookup("a_S_0") );

//      Surface excess at saturation (kg mole/m2)
    dimensionedScalar Ss_S (elementProperties.lookup("Ss_S"));

//      k1_O (dimLess)
    dimensionedScalar k1_S (elementProperties.lookup("k1_S"));

//      entropy of segregation (J/kg)
    dimensionedScalar DH_S (elementProperties.lookup("DH_S"));



==> anc/solver/readTransportProperties.H <==
    Info<< "Reading transportProperties\n" << endl;

    IOdictionary transportProperties
    (
        IOobject
        (
            "transportProperties",
            runTime.constant(),
            mesh,
            IOobject::MUST_READ,
            IOobject::NO_WRITE
        )
    );

    Foam::Switch constMu (transportProperties.lookup("constantMu"));
    Foam::Switch constKt (transportProperties.lookup("constantKt"));

    dimensionedScalar nu0
    (
        transportProperties.lookup("nu")
    );

    volScalarField nu
    (
        IOobject
        (
            "nu",
            runTime.timeName(),
            mesh,
            IOobject::NO_READ,
            IOobject::AUTO_WRITE
        ),
        mesh,
        nu0
    );       

    dimensionedScalar beta_T
    (
        transportProperties.lookup("beta_T")
    );

    dimensionedScalar T0
    (
        transportProperties.lookup("T0")
    );

    dimensionedScalar rho0
    (
        transportProperties.lookup("rho0")
    );

    // permeability!
    dimensionedScalar perm
    (
        transportProperties.lookup("perm")
    );

    volScalarField mu
    (
        IOobject
        (
            "mu",
            runTime.timeName(),
            mesh,
            IOobject::READ_IF_PRESENT,
            IOobject::AUTO_WRITE
        ),
        mesh,
        nu0*rho0
    );

    dimensionedScalar ks (transportProperties.lookup("ks"));
    dimensionedScalar kl (transportProperties.lookup("kl"));
    dimensionedScalar Cps (transportProperties.lookup("cps"));
    dimensionedScalar Cpl (transportProperties.lookup("cpl"));
    dimensionedScalar L (transportProperties.lookup("L"));
    dimensionedScalar Tl (transportProperties.lookup("Tl"));
    dimensionedScalar Ts (transportProperties.lookup("Ts"));
    dimensionedScalar C (transportProperties.lookup("C"));


==> anc/solver/weldFoam.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | Copyright (C) 2015 Anton Kidess
     \\/     M anipulation  |
-------------------------------------------------------------------------------
License
    This solver is free software; you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by the
    Free Software Foundation; either version 2 of the License, or (at your
    option) any later version.

    The solver is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    See <http://www.gnu.org/licenses/>.

Application
    mhdWeld

Description
    Single phase laser/arc welding solver
	Author: Anton Kidess

\*---------------------------------------------------------------------------*/

#include "string.H"
#include "Time.H"
#include "fvCFD.H"
#include "OSspecific.H"
#include "pimpleControl.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

int main(int argc, char *argv[])
{
#   include "setRootCase.H"
#   include "createTime.H"
#   include "createMesh.H"
#	include "readGravitationalAcceleration.H"
#   include "readTransportProperties.H"
#   include "createFields.H"
    #include "readTimeControls.H"
#   include "initContinuityErrs.H"

	pimpleControl pimple(mesh);


// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

    Info<< nl << "Starting time loop" << endl;

    int maxloop = 0;

    //Precompute Lorentz force
    #include "EM.H"

    while (runTime.run())
    {
        #include "readTimeControls.H"		
		#include "CourantNo.H"
		#include "setDeltaT.H"

        runTime++;

		Info<< "Time = " << runTime.timeName() << nl << endl;

        // temperature subcycling, need to remember lfPreloop for time derivative
        volScalarField lfPRELOOP = lf;

		//only attempt to solve velocity and pressure if the domain is not entirely solid
        while (max(T).value() >= Ts.value() && pimple.loop())
        {
            // Update solid phase dampening term
            A = -C*sqr(scalar(1)-lf)/(pow(lf,scalar(3))+ q_small)/rho0;

			// Solve the momentum equation
            fvVectorMatrix UEqn
            (
                fvm::ddt(U)
              + fvm::div(phi, U)
              - fvm::laplacian(nu, U)
              - fvm::Sp(A, U)
            ==
              - sigma/rho0*(fvc::grad(phiE) ^ B)
            );
            UEqn.relax();

			if (pimple.momentumPredictor())
			{
				solve
				(
				    UEqn
				 ==
				    fvc::reconstruct
				    (
				        (
				          - ghf*fvc::snGrad(rhok)
				          - fvc::snGrad(p_rgh)
				        )*mesh.magSf()
				    )
				);
			}


            // --- PIMPLE loop
            while (pimple.correct())
            {
                volScalarField rAU = 1.0/UEqn.A();
				surfaceScalarField rAUf("(1|A(U))", fvc::interpolate(rAU));

                U = rAU*UEqn.H();

                phi = (fvc::interpolate(U) & mesh.Sf()) 
                    + fvc::ddtPhiCorr(rAU, U, phi);

				surfaceScalarField buoyancyPhi(rAUf*ghf*fvc::snGrad(rhok)*mesh.magSf());
    			phi -= buoyancyPhi;

        		// Non-orthogonal pressure corrector loop
				while (pimple.correctNonOrthogonal())
                {
                    fvScalarMatrix p_rghEqn
                    (
                        fvm::laplacian(rAUf, p_rgh) == fvc::div(phi)
                    );

                    p_rghEqn.setReference(pRefCell, getRefCellValue(p_rgh, pRefCell));
                    p_rghEqn.solve
					(
                        mesh.solver(p_rgh.select(pimple.finalInnerIter()))
					);

					if (pimple.finalNonOrthogonalIter())
                    {
                        // Calculate the conservative fluxes
						phi -= p_rghEqn.flux();

						// Explicitly relax pressure for momentum corrector
						p_rgh.relax();

						// Correct the momentum source with the pressure gradient flux
						// calculated from the relaxed pressure
						U -= rAU*fvc::reconstruct((buoyancyPhi + p_rghEqn.flux())/rAUf);
						U.correctBoundaryConditions();
                    }
                }

#               include "continuityErrs.H"

				p = p_rgh + rhok*gh;

				if (p_rgh.needReference())
				{
					p += dimensionedScalar
					(
						"p",
						p.dimensions(),
						pRefValue - getRefCellValue(p, pRefCell)
					);
					p_rgh = p - rhok*gh;
				}          
            } // pimple.correct
            // Temperature solver
            #include "TEqn.H"
        } //pimple.loop
        if (max(T) < Ts) {
            #include "TEqn.H"
        }

        runTime.write();
        Info<< "  ClockTime = " << runTime.elapsedClockTime() << " s"
            << "  ExecutionTime = " << runTime.elapsedCpuTime() << " s"
            << nl << endl;
    }

    Info<< "End\n" << endl;

    return(0);
}


// ************************************************************************* //

